Excitation Energies from Thermally-Assisted-Occupation Density Functional Theory: Theory and Computational Implementation

The time-dependent density functional theory (TDDFT) has been broadly used to investigate the excited-state properties of various molecular systems. However, the current TDDFT heavily relies on outcomes from the corresponding ground-state density functional theory (DFT) calculations which may be prone to errors due to the lack of proper treatment in the non-dynamical correlation effects. Recently, thermally-assisted-occupation density functional theory (TAO-DFT) [J.-D. Chai, \textit{J. Chem. Phys.} \textbf{136}, 154104 (2012)], a DFT with fractional orbital occupations, was proposed, explicitly incorporating the non-dynamical correlation effects in the ground-state calculations with low computational complexity. In this work, we develop time-dependent (TD) TAO-DFT, which is a time-dependent, linear-response theory for excited states within the framework of TAO-DFT. With tests on the excited states of H$_{2}$, the first triplet excited state ($1^3\Sigma_u^+$) was described well, with non-imaginary excitation energies. TDTAO-DFT also yields zero singlet-triplet gap in the dissociation limit, for the ground singlet ($1^1\Sigma_g^+$) and the first triplet state ($1^3\Sigma_u^+$). In addition, as compared to traditional TDDFT, the overall excited-state potential energy surfaces obtained from TDTAO-DFT are generally improved and better agree with results from the equation-of-motion coupled-cluster singles and doubles (EOM-CCSD).

==> anc/SI_TDTAO.tex <==
%\documentclass[]{article}
\documentclass[%
%reprint,
superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
preprint,
%showpacs,preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
onecolumn,
amsmath,amssymb,
aps,
%pra,
%prb,
%rmp,
%prstab,
%prstper,
prl,
floatfix,
]{revtex4-1}
\usepackage{bm}
\usepackage[bottom=1.2in, top=1.0in, left=0.8in, right=0.8in]{geometry}
%\usepackage{geometry}
\usepackage{relsize}
%\usepackage{amsmath}
\usepackage{mathtools}
\usepackage[utf8]{inputenc}
\usepackage[version=3]{mhchem}
%\usepackage[sort&compress,comma,numbers]{natbib}
\usepackage{bigints}
\usepackage{bbm}
\usepackage{array, longtable}
\usepackage{booktabs, longtable}
\usepackage{diagbox}
%opening
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\usepackage{color}
\newcommand{\cherri}[1]{{\color{red} #1}}

 
\begin{document}

\title{Supplemental Information for ``Excitation Energies from Thermally-Assisted-Occupation Density Functional Theory: Theory and Computational Implementation''}
\author{Shu-Hao Yeh}
 %\altaffiliation[Also at ]{Department of Chemistry, National Taiwan University.}%Lines break automatically or can be forced with \\
\thanks{These authors contributed equally.}
\affiliation{Institute of Chemistry, Academia Sinica, Taipei 11529, Taiwan}
\affiliation{Department of Chemistry, National Taiwan University, Taipei 10617, Taiwan}
 
\author{Aaditya Manjanath}%
 %\email{Second.Author@institution.edu}
\thanks{These authors contributed equally.}
\affiliation{%
Institute of Chemistry, Academia Sinica, Taipei 11529, Taiwan}%

%\collaboration{MUSO Collaboration}%\noaffiliation
\author{Yuan-Chung Cheng}
\affiliation{Department of Chemistry, National Taiwan University, Taipei 10617, Taiwan}

\author{Jeng-Da Chai}
\email[Corresponding author: ]{jdchai@phys.ntu.edu.tw}
 %\homepage{http://www.Second.institution.edu/~Charlie.Author}
\affiliation{
Department of Physics, National Taiwan University, Taipei 10617, Taiwan}%
\affiliation{Center for Theoretical Physics and Center for Quantum Science and Engineering, National Taiwan University, Taipei 10617, Taiwan}

\author{Chao-Ping Hsu}
\email[Corresponding author: ]{cherri@sinica.edu.tw}
\affiliation{%
Institute of Chemistry, Academia Sinica, Taipei 11529, Taiwan}%

%\collaboration{CLEO Collaboration}%\noaffiliation

\date{August 1, 2020}% It is always \today, today,
             %  but any date may be explicitly specified


\maketitle


\section{Singlet and triplet potential energy curves of \ce{H2}}

%\subsection{First excited states}
%\begin{figure}[!h]
%\centering
%\includegraphics[width=0.8\textwidth]{singlets+triplets_withTDDFT_first_excited_states.eps}
%\caption{Potential energies of the higher (a) singlet and (b) triplet first excited states, computed using TDTAO-DFT (with $\theta$ = 40 mHartree and GEA $\theta$-functional), EOM-CCSD, and conventional LR-KS. PBE is selected as the XC-functional for all DFT calculations and cc-pVDZ as the basis set for all calculations.}
%\label{first}
%\end{figure}
%
%\newpage
%
%\subsubsection{Second and third excited states}
%\begin{figure}[!h]
%\centering
%\includegraphics[width=0.8\textwidth]{singlets+triplets_withTDDFT_second+third_excited_states.eps}
%\caption{Potential energies of the higher (a) singlet and (b) triplet second and third excited states, computed using TDTAO-DFT (with $\theta$ = 40 mHartree and GEA $\theta$-functional), EOM-CCSD, and conventional LR-KS. PBE is selected as the XC-functional for all DFT calculations and cc-pVDZ as the basis set for all calculations.}
%\label{second+third}
%\end{figure}
%
%\newpage
%
%\subsubsection{Fourth and fifth excited states}
%\begin{figure}[!h]
%\centering
%\includegraphics[width=0.8\textwidth]{singlets+triplets_withTDDFT_fourth+fifth_excited_states.eps}
%\caption{Potential energies of the higher (a) singlet and (b) triplet fourth and fifth excited states, computed using TDTAO-DFT (with $\theta$ = 40 mHartree and GEA $\theta$-functional), EOM-CCSD, and conventional LR-KS. PBE is selected as the XC-functional for all DFT calculations and cc-pVDZ as the basis set for all calculations.}
%\label{fourth+fifth}
%\end{figure}
%
%\newpage

%\subsubsection{State-symmetry--wise potential energy surfaces of the excited states with double excitation character of EOM-CCSD}
%\begin{figure}[!h]
%\centering
%\includegraphics[width=0.6\textwidth]{singlets+triplets_sigma_G_withTDDFT.eps}
%\caption{\cherri{(If this figure is the same as Fig 3 ab in the maint ext please remove this one.  Also in the captions I think we no longer use LR-KS.)} Potential energies of the higher (a) singlet and (b) triplet excited states with $\Sigma_g$ symmetry, computed using TDTAO-DFT (with $\theta$ = 40 mHartree and GEA $\theta$-functional), EOM-CCSD, and conventional LR-KS. PBE is selected as the XC-functional for all DFT calculations and cc-pVDZ as the basis set for all calculations. The double excitation character of some excited states obtained from EOM-CCSD are also included here.}
%\label{double_excite}
%\end{figure}

\begin{figure}[!h]
\centering
\includegraphics[width=0.8\textwidth]{singlets+triplets_sigma_U_withTDDFT.eps}
\caption{Potential energies of the higher (a) singlet and (b) triplet excited states with $\Sigma_u$ symmetry, computed using TDTAO-DFT (with $\theta$ = 40 mHartree and GEA $\theta$-functional), EOM-CCSD, and conventional TDDFT. PBE is selected as the XC-functional for all DFT calculations and cc-pVDZ as the basis set for all calculations. The double excitation character of some excited states obtained from EOM-CCSD are also included here.}
\label{double_excite1}
\end{figure}

\begin{figure}[!h]
\centering
\includegraphics[width=0.8\textwidth]{singlets+triplets_pi_U_withTDDFT.eps}
\caption{Potential energies of the higher (a) singlet and (b) triplet excited states with $\Pi_u$ symmetry, computed using TDTAO-DFT (with $\theta$ = 40 mHartree and GEA $\theta$-functional), EOM-CCSD, and conventional TDDFT. PBE is selected as the XC-functional for all DFT calculations and cc-pVDZ as the basis set for all calculations. The double excitation character of some excited states obtained from EOM-CCSD are also included here.}
\label{double_excite2}
\end{figure}

\newpage

\section{Basis set convergence tests}
Here we include results for testing basis sets at the equilibrium bond length and at the (nearly) dissociation limit (6.0~\AA). Based on these convergence tests, the results calculated with cc-pVDZ basis set are sufficient to reproduce the dissociation potential energy surface (PES) of \textsuperscript{3}$\Sigma_u^+$ for $\textrm{H}_{2}$.

\begin{table}[!h]
\caption{Basis set convergence tests for the total energy of the first triplet excited state  (\textsuperscript{3}$\Sigma_u^+$) of $\textrm{H}_{2}$ at two different bond lengths.}
%\\
\begin{center}
%\begin{tabular}{ |p{3cm}||p{3.5cm}|p{3.5cm}|p{3.5cm}|  }
\begin{tabular}{ cccc  }
	\hline
	$\textrm{H}_{2}$ at 0.74 $\text{\AA}$ & EOM-CCSD & TAO-DFT\footnote{Ground-state TAO-DFT calculation.} & TDTAO-DFT \\
	& & ($\theta=40$ mHartree)& ($\theta=40$ mHartree)\\
	\hline
	cc-pVDZ & $-0.77050537$\footnote{All energies are in units of Hartree.}	& $-0.76923326$	& $-0.77626659$ \\
	cc-pVTZ & $-0.77889800$	& $-0.78035397$	& $-0.78147417$ \\
	aug-cc-pVDZ & $-0.77794502$	& $-0.78755486$	& $-0.77576251$ \\
	aug-cc-pVTZ & $-0.78295141$	& $-0.79706185$	& $-0.77775294$ \\
	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
	\hline
\end{tabular}
\end{center}

\begin{center}
%\begin{tabular}{ |p{3cm}||p{3.5cm}|p{3.5cm}|p{3.5cm}|  }
\begin{tabular}{ cccc  }
	\hline
	$\textrm{H}_{2}$ at 6.0 $\text{\AA}$ & EOM-CCSD & TAO-DFT & TDTAO-DFT \\
	& & ($\theta=40$ mHartree)& ($\theta=40$ mHartree)\\
	\hline
	cc-pVDZ & $-0.99855683$	& $-0.98753416$	& $-1.01138871$ \\
	cc-pVTZ & $-0.99961980$	& $-0.98859801$	& $-1.01195988$ \\
	aug-cc-pVDZ & $-0.99866673$	& $-0.98848368$	& $-1.01149983$ \\
	aug-cc-pVTZ & $-0.99964506$	& $-0.98982033$	& $-1.01228196$ \\
	%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
	\hline
\end{tabular}
\end{center}

\end{table}

\newpage

\section{Tests for Functionals}
Here we include results for testing functionals at the equilibrium bond length and at the (nearly) dissociation limit (6.0~\AA).


%Total energies of ground state (\textsuperscript{1}$\Sigma_g^+$) and first triplet excited state  (\textsuperscript{3}$\Sigma_u^+$) of $\textrm{H}_{2}$ at the equilibrium bond length of 0.74~\AA\ calculated with various combinations of f xc-functional and $\theta$-functional.
\begin{table}[!h]
\caption{Tests for xc-functional and $\theta$-functional in the calculation of the total energy of the first triplet excited state  (\textsuperscript{3}$\Sigma_u^+$) of $\textrm{H}_{2}$ at two different bond lengths.}
\begin{center}
%	\begin{tabular}{ |p{3cm}||p{3.5cm}|p{3.5cm}|p{3.5cm}|  }
\begin{tabular}{ cccc  }
		\hline
		$\textrm{H}_{2}$ at 0.74 $\text{\AA}$ & TAO-DFT\footnote{Ground-state TAO-DFT calculation.} \textsuperscript{1}$\Sigma_g^+$ & TAO-DFT\footnote{Ground-state TAO-DFT calculation.} \textsuperscript{3}$\Sigma_u^+$ & TDTAO \textsuperscript{3}$\Sigma_u^+$ \\
		$E_{\textrm{xc}}$ \,\,\,$E_{\theta}$
		& (Restricted) & (Unrestricted)& (Restricted)\\
		\hline
		PBE	GEA	& $-1.01141033$	\footnote{All energies are in units of Hartree, calculated with cc-pVDZ basis set.}& $-0.75117257$	& $-0.77626659$ \\
		LDA	LSDA	& $-1.10631897$	& $-0.71913938$	& $-0.71140245$ \\
		LDA	GEA	& $-1.12666716$	& $-0.73445546$	& $-0.73440941$ \\
		PBE	LSDA	& $-1.13547925$	& $-0.75401970$	& $-0.75348885$ \\
		\hline
	\end{tabular}
\end{center}
%and at the (nearly) dissociation limit (6.0~\AA).
\begin{center}
%	\begin{tabular}{ |p{3cm}||p{3.5cm}|p{3.5cm}|p{3.5cm}|  }
\begin{tabular}{ cccc  }
		\hline
		$\textrm{H}_{2}$ at 6.0 $\text{\AA}$ & TAO-DFT  \textsuperscript{1}$\Sigma_g^+$ & TAO-DFT \textsuperscript{3}$\Sigma_u^+$ & TDTAO \textsuperscript{3}$\Sigma_u^+$ \\
		$E_{\textrm{xc}}$ \,\,\,$E_{\theta}$
		& (Restricted) & (Unrestricted)& (Restricted)\\
		\hline
	    PBE	GEA	& $-1.01141033$	& $-0.98753416$	& $-1.01138871$\\
	    LDA	LSDA	& $-0.95330273$	& $-0.92459701$	& $-0.95326177$\\
	    LDA	GEA	& $-0.98386561$	& $-0.94441457$	& $-0.98383042$ \\
	    PBE	LSDA	& $-0.98091142$	& $-0.96787020$	& $-0.98089415$ \\
	    \hline
	\end{tabular}
\end{center}
\end{table}


\section{Numerical Data}
Here we include the numerical results from our calculation.
\clearpage
%\newpage
\newgeometry{bottom=0.7in, top=0.6in, left=0.2in, right=0.2in}

\LTcapwidth=\textwidth
%\begin{table}
       \begin{longtable}[!h]{|c|c|c|c|c|c|c|c|c|}
       			\caption{Total energies (in Hartree) for the ground state (1 \textsuperscript{1}$\Sigma_g^+$) for $\textrm{H}_{2}$ calculated with TAO-DFT, with PBE for the exchange-correlation functional, and GEA for $E_{\theta}$} \\
			\hline
			\multicolumn{1}{|l|}{
			\backslashbox{$d$         \,    }{$\theta$}
		    } & 0 mHartree     & 10 mHartree   & 20 mHartree    & 30 mHartree    & 40 mHartree    & 50 mHartree    & 60 mHartree    & 70 mHartree \\
			\hline
			0.45 \AA& $-1.01864381$ & $-1.02131057$ & $-1.02257426$ & $-1.02205114$ & $-1.01984235$ & $-1.01617916$ & $-1.01132896$ & $-1.00556005$ \\
			\hline
			0.50 \AA  & $-1.07366835$ & $-1.07627575$ & $-1.07728595$ & $-1.07640566$ & $-1.07378071$ & $-1.06969777$ & $-1.06447389$ & $-1.05841059$ \\
			\hline
			0.55 \AA & $-1.11038236$ & $-1.11294915$ & $-1.11372790$ & $-1.11250999$ & $-1.10949340$ & $-1.10502727$ & $-1.09948099$ & $-1.09318516$ \\
			\hline
			0.60 \AA  & $-1.13423379$ & $-1.13677397$ & $-1.13734136$ & $-1.13580564$ & $-1.13242586$ & $-1.12762116$ & $-1.12181381$ & $-1.11535758$ \\
			\hline
			0.65 \AA & $-1.14890841$ & $-1.15143229$ & $-1.15180612$ & $-1.14997288$ & $-1.14626301$ & $-1.14117243$ & $-1.13517475$ & $-1.12863885$ \\
			\hline
			0.70 \AA  & $-1.15695636$ & $-1.15947154$ & $-1.15966781$ & $-1.15755808$ & $-1.15355607$ & $-1.14824056$ & $-1.14213211$ & $-1.13560481$ \\
			\hline
			0.71 \AA & $-1.15793910$ & $-1.16045328$ & $-1.16061576$ & $-1.15845340$ & $-1.15439796$ & $-1.14904553$ & $-1.14292520$ & $-1.13641079$ \\
			\hline
			0.72 \AA & $-1.15874188$ & $-1.16125527$ & $-1.16138450$ & $-1.15917040$ & $-1.15506332$ & $-1.14967683$ & $-1.14354819$ & $-1.13705048$ \\
			\hline
			0.73 \AA & $-1.15937555$ & $-1.16188835$ & $-1.16198487$ & $-1.15971995$ & $-1.15556305$ & $-1.15014541$ & $-1.14401210$ & $-1.13753496$ \\
			\hline
			0.74 \AA & $-1.15985031$ & $-1.16236271$ & $-1.16242704$ & $-1.16011220$ & $-1.15590738$ & $-1.15046159$ & $-1.14432730$ & $-1.13787460$ \\
			\hline
			0.75 \AA & $-1.16017572$ & $-1.16268788$ & $-1.16272056$ & $-1.16035672$ & $-1.15610591$ & $-1.15063503$ & $-1.14450350$ & $-1.13807916$ \\
			\hline
			0.76 \AA & $-1.16036076$ & $-1.16287286$ & $-1.16287438$ & $-1.16046248$ & $-1.15616768$ & $-1.15067485$ & $-1.14454987$ & $-1.13815783$ \\
			\hline
			0.77 \AA & $-1.16041390$ & $-1.16292606$ & $-1.16289694$ & $-1.16043792$ & $-1.15610119$ & $-1.15058962$ & $-1.14447503$ & $-1.13811924$ \\
			\hline
			0.78 \AA & $-1.16034306$ & $-1.16285545$ & $-1.16279615$ & $-1.16029100$ & $-1.15591445$ & $-1.15038740$ & $-1.14428710$ & $-1.13797153$ \\
			\hline
			0.79 \AA & $-1.16015575$ & $-1.16266848$ & $-1.16257949$ & $-1.16002919$ & $-1.15561500$ & $-1.15007580$ & $-1.14399373$ & $-1.13772234$ \\
			\hline
			0.80 \AA  & $-1.15985899$ & $-1.16237220$ & $-1.16225396$ & $-1.15965953$ & $-1.15520995$ & $-1.14966201$ & $-1.14360213$ & $-1.13737890$ \\
			\hline
			0.81 \AA & $-1.15945942$ & $-1.16197323$ & $-1.16182620$ & $-1.15918866$ & $-1.15470601$ & $-1.14915278$ & $-1.14311909$ & $-1.13694800$ \\
			\hline
			0.82 \AA & $-1.15896329$ & $-1.16147781$ & $-1.16130243$ & $-1.15862284$ & $-1.15410949$ & $-1.14855449$ & $-1.14255104$ & $-1.13643605$ \\
			\hline
			0.83 \AA & $-1.15837648$ & $-1.16089182$ & $-1.16068852$ & $-1.15796797$ & $-1.15342637$ & $-1.14787317$ & $-1.14190402$ & $-1.13584907$ \\
			\hline
			0.84 \AA & $-1.15770455$ & $-1.16022081$ & $-1.15999003$ & $-1.15722962$ & $-1.15266226$ & $-1.14711450$ & $-1.14118375$ & $-1.13519277$ \\
			\hline
			0.86 \AA & $-1.15612599$ & $-1.15864436$ & $-1.15835989$ & $-1.15552320$ & $-1.15091211$ & $-1.14538636$ & $-1.13954474$ & $-1.13369337$ \\
			\hline
			0.88 \AA & $-1.15426615$ & $-1.15678694$ & $-1.15645044$ & $-1.15354230$ & $-1.14889829$ & $-1.14340972$ & $-1.13767373$ & $-1.13197734$ \\
			\hline
			0.90 \AA & $-1.15215951$ & $-1.15468299$ & $-1.15429609$ & $-1.15132162$ & $-1.14665603$ & $-1.14122019$ & $-1.13560631$ & $-1.13007995$ \\
			\hline
			0.95 \AA & $-1.14600800$ & $-1.14853919$ & $-1.14803329$ & $-1.14491766$ & $-1.14025114$ & $-1.13501711$ & $-1.12977986$ & $-1.12474144$ \\
			\hline
			1.0 \AA  & $-1.13890008$ & $-1.14144004$ & $-1.14082517$ & $-1.13760849$ & $-1.13302318$ & $-1.12809337$ & $-1.12333122$ & $-1.11886331$ \\
			\hline
			1.1 \AA  & $-1.12297006$ & $-1.12552947$ & $-1.12472984$ & $-1.12146005$ & $-1.11731117$ & $-1.11329631$ & $-1.10974950$ & $-1.10662287$ \\
			\hline
			1.2 \AA  & $-1.10605603$ & $-1.10863619$ & $-1.10770870$ & $-1.10463837$ & $-1.10131997$ & $-1.09859664$ & $-1.09654305$ & $-1.09493077$ \\
			\hline
			1.3 \AA  & $-1.08913488$ & $-1.09173677$ & $-1.09076584$ & $-1.08821224$ & $-1.08611715$ & $-1.08498438$ & $-1.08458925$ & $-1.08454749$ \\
			\hline
			1.4 \AA  & $-1.07276265$ & $-1.07538789$ & $-1.07450113$ & $-1.07283046$ & $-1.07230471$ & $-1.07295297$ & $-1.07426431$ & $-1.07574684$ \\
			\hline
			1.5 \AA  & $-1.05724555$ & $-1.05989750$ & $-1.05927971$ & $-1.05887387$ & $-1.06017535$ & $-1.06267697$ & $-1.06564056$ & $-1.06852624$ \\
			\hline
			1.75 \AA & $-1.02304595$ & $-1.02581993$ & $-1.02707769$ & $-1.03121523$ & $-1.03746892$ & $-1.04427287$ & $-1.05070846$ & $-1.05634408$ \\
			\hline
			2.0 \AA  & $-0.99565133$ & $-0.99883402$ & $-1.00402476$ & $-1.01346172$ & $-1.02402802$ & $-1.03401217$ & $-1.04275388$ & $-1.05007800$ \\
			\hline
			2.25 \AA & $-0.97439727$ & $-0.97873783$ & $-0.98926128$ & $-1.00326092$ & $-1.01684920$ & $-1.02882669$ & $-1.03891275$ & $-1.04716289$ \\
			\hline
			2.5 \AA  & $-0.95823639$ & $-0.96489051$ & $-0.98069804$ & $-0.99789377$ & $-1.01332716$ & $-1.02643086$ & $-1.03723011$ & $-1.04594187$ \\
			\hline
			3.0 \AA  & $-0.93713498$ & $-0.95113628$ & $-0.97381061$ & $-0.99407763$ & $-1.01108695$ & $-1.02505877$ & $-1.03634192$ & $-1.04531207$ \\
			\hline
			3.5 \AA  & $-0.92568574$ & $-0.94703640$ & $-0.97229074$ & $-0.99348288$ & $-1.01088089$ & $-1.02500032$ & $-1.03630965$ & $-1.04524279$ \\
			\hline
			4.0 \AA  & $-0.91969880$ & $-0.94615922$ & $-0.97219900$ & $-0.99361168$ & $-1.01106088$ & $-1.02516304$ & $-1.03642483$ & $-1.04529851$ \\
			\hline
			4.5 \AA  & $-0.91665968$ & $-0.94610327$ & $-0.97234033$ & $-0.99378719$ & $-1.01122634$ & $-1.02530170$ & $-1.03653019$ & $-1.04536927$ \\
			\hline
			5.0 \AA  & $-0.91518155$ & $-0.94617707$ & $-0.97244841$ & $-0.99389334$ & $-1.01132324$ & $-1.02538662$ & $-1.03660177$ & $-1.04542700$ \\
			\hline
			6.0 \AA  & $-0.91423776$ & $-0.94626021$ & $-0.97253743$ & $-0.99398343$ & $-1.01141033$ & $-1.02546826$ & $-1.03667652$ & $-1.04549419$ \\
			\hline
		\end{longtable}
%\end{table}
%\pagebreak

%\begin{table}

%First triplet state() total energies (in Hartree) for $\textrm{H}_{2}$ calculated with
%GSTAO ($E_{\textrm{xc}}=$ PBE, $E_{\theta}=$ GEA) }
	\begin{longtable}[!h]{|c|c|c|c|c|c|c|c|c|}
	\caption{Total energies (in Hartree) for the first triplet state (1 \textsuperscript{3}$\Sigma_u^+$) for $\textrm{H}_{2}$ calculated with ground-state TAO-DFT, with PBE for the exchange-correlation functional, and GEA for $E_{\theta}$} \\
		\hline
		\multicolumn{1}{|l|}{
			\backslashbox{$d$ \, }{$\theta$}
		} & 0 mHartree     & 10 mHartree   & 20 mHartree    & 30 mHartree    & 40 mHartree    & 50 mHartree    & 60 mHartree    & 70 mHartree \\
		\hline
		0.45 \AA & $-0.47143542$ & $-0.47433088$ & $-0.47410241$ & $-0.47357109$ & $-0.47299329$ & $-0.47152812$ & $-0.46874303$ & $-0.46445697$ \\
		\hline
		0.50 \AA & $-0.55634402$ & $-0.55901830$ & $-0.55853906$ & $-0.55697514$ & $-0.55528572$ & $-0.55291450$ & $-0.54944838$ & $-0.54467320$ \\
		\hline
		0.55 \AA & $-0.62233653$ & $-0.62484349$ & $-0.62419493$ & $-0.62187157$ & $-0.61917581$ & $-0.61591496$ & $-0.61174224$ & $-0.60644267$ \\
		\hline
		0.60 \AA & $-0.67481213$ & $-0.67718941$ & $-0.67641072$ & $-0.67355993$ & $-0.67000779$ & $-0.66591277$ & $-0.66104027$ & $-0.65520241$ \\
		\hline
		0.65 \AA & $-0.71742575$ & $-0.71969243$ & $-0.71880006$ & $-0.71559956$ & $-0.71136324$ & $-0.70652174$ & $-0.70098343$ & $-0.69461332$ \\
		\hline
		0.70 \AA & $-0.75269890$ & $-0.75486370$ & $-0.75387905$ & $-0.75043978$ & $-0.74568581$ & $-0.74020507$ & $-0.73405713$ & $-0.72717793$ \\
		\hline
		0.71 \AA & $-0.75903791$ & $-0.76118308$ & $-0.76018231$ & $-0.75670507$ & $-0.75186510$ & $-0.74627018$ & $-0.74000847$ & $-0.73303151$ \\
		\hline
		0.72 \AA & $-0.76516654$ & $-0.76729228$ & $-0.76627621$ & $-0.76276367$ & $-0.75784290$ & $-0.75213836$ & $-0.74576583$ & $-0.73869267$ \\
		\hline
		0.73 \AA & $-0.77109526$ & $-0.77320179$ & $-0.77217114$ & $-0.76862580$ & $-0.76362918$ & $-0.75781954$ & $-0.75133921$ & $-0.74417148$ \\
		\hline
		0.74 \AA & $-0.77683384$ & $-0.77892142$ & $-0.77787690$ & $-0.77430104$ & $-0.76923326$ & $-0.76332296$ & $-0.75673786$ & $-0.74947729$ \\
		\hline
		0.75 \AA & $-0.78239139$ & $-0.78446035$ & $-0.78340258$ & $-0.77979839$ & $-0.77466383$ & $-0.76865725$ & $-0.76197045$ & $-0.75461882$ \\
		\hline
		0.76 \AA & $-0.78777645$ & $-0.78982714$ & $-0.78875671$ & $-0.78512619$ & $-0.77992900$ & $-0.77383044$ & $-0.76704499$ & $-0.75960416$ \\
		\hline
		0.77 \AA & $-0.79299700$ & $-0.79502979$ & $-0.79394725$ & $-0.79029224$ & $-0.78503637$ & $-0.77884998$ & $-0.77196900$ & $-0.76444085$ \\
		\hline
		0.78 \AA & $-0.79806049$ & $-0.80007576$ & $-0.79898165$ & $-0.79530388$ & $-0.78999304$ & $-0.78372283$ & $-0.77674946$ & $-0.76913590$ \\
		\hline
		0.79 \AA & $-0.80297391$ & $-0.80497201$ & $-0.80386686$ & $-0.80016798$ & $-0.79480564$ & $-0.78845553$ & $-0.78139288$ & $-0.77369584$ \\
		\hline
		0.80 \AA & $-0.80774379$ & $-0.80972509$ & $-0.80860942$ & $-0.80489098$ & $-0.79948037$ & $-0.79305413$ & $-0.78590531$ & $-0.77812673$ \\
		\hline
		0.81 \AA & $-0.81237629$ & $-0.81434114$ & $-0.81321547$ & $-0.80947895$ & $-0.80402310$ & $-0.79752439$ & $-0.79029244$ & $-0.78243427$ \\
		\hline
		0.82 \AA & $-0.81687713$ & $-0.81882592$ & $-0.81769075$ & $-0.81393751$ & $-0.80843926$ & $-0.80187162$ & $-0.79455949$ & $-0.78662368$ \\
		\hline
		0.83 \AA & $-0.82125171$ & $-0.82318482$ & $-0.82204063$ & $-0.81827198$ & $-0.81273398$ & $-0.80610076$ & $-0.79871138$ & $-0.79069986$ \\
		\hline
		0.84 \AA & $-0.82550507$ & $-0.82742294$ & $-0.82627017$ & $-0.82248731$ & $-0.81691208$ & $-0.81021652$ & $-0.80275270$ & $-0.79466738$ \\
		\hline
		0.86 \AA & $-0.83366692$ & $-0.83555558$ & $-0.83438689$ & $-0.83057898$ & $-0.82493616$ & $-0.81812499$ & $-0.81052054$ & $-0.80229334$ \\
		\hline
		0.88 \AA & $-0.84139752$ & $-0.84325864$ & $-0.84207557$ & $-0.83824669$ & $-0.83254452$ & $-0.82562888$ & $-0.81789424$ & $-0.80953257$ \\
		\hline
		0.90 \AA & $-0.84872789$ & $-0.85056310$ & $-0.84936706$ & $-0.84552083$ & $-0.83976651$ & $-0.83275637$ & $-0.82490135$ & $-0.81641236$ \\
		\hline
		0.95 \AA & $-0.86547771$ & $-0.86725519$ & $-0.86603217$ & $-0.86215528$ & $-0.85629675$ & $-0.84908762$ & $-0.84096937$ & $-0.83219116$ \\
		\hline
		1.0 \AA  & $-0.88025337$ & $-0.88198251$ & $-0.88073923$ & $-0.87684482$ & $-0.87091121$ & $-0.86354577$ & $-0.85520809$ & $-0.84617736$ \\
		\hline
		1.1 \AA  & $-0.90495226$ & $-0.90660861$ & $-0.90533858$ & $-0.90143185$ & $-0.89540303$ & $-0.88781109$ & $-0.87912665$ & $-0.86967415$ \\
		\hline
		1.2 \AA  & $-0.92448524$ & $-0.92609371$ & $-0.92480708$ & $-0.92089773$ & $-0.91481170$ & $-0.90706134$ & $-0.89811021$ & $-0.88831034$ \\
		\hline
		1.3 \AA  & $-0.93999285$ & $-0.94157200$ & $-0.94027303$ & $-0.93635788$ & $-0.93022743$ & $-0.92235135$ & $-0.91318040$ & $-0.90308160$ \\
		\hline
		1.4 \AA  & $-0.95231217$ & $-0.95387572$ & $-0.95256548$ & $-0.94863732$ & $-0.94246493$ & $-0.93447454$ & $-0.92511094$ & $-0.91475018$ \\
		\hline
		1.5 \AA  & $-0.96208249$ & $-0.96364011$ & $-0.96231870$ & $-0.95836908$ & $-0.95215006$ & $-0.94405525$ & $-0.93452012$ & $-0.92391580$ \\
		\hline
		1.8 \AA  & $-0.97843880$ & $-0.98000696$ & $-0.97865919$ & $-0.97463065$ & $-0.96827051$ & $-0.95992809$ & $-0.95002756$ & $-0.93894041$ \\
		\hline
		2.0 \AA  & $-0.98737639$ & $-0.98897839$ & $-0.98760832$ & $-0.98348979$ & $-0.97697941$ & $-0.96841723$ & $-0.95823625$ & $-0.94680563$ \\
		\hline
		2.25 \AA & $-0.99220790$ & $-0.99386165$ & $-0.99247870$ & $-0.98828466$ & $-0.98164993$ & $-0.97292075$ & $-0.96253788$ & $-0.95087677$ \\
		\hline
		2.5 \AA  & $-0.99479777$ & $-0.99651808$ & $-0.99513460$ & $-0.99088926$ & $-0.98416345$ & $-0.97531522$ & $-0.96479577$ & $-0.95298126$ \\
		\hline
		3.0 \AA  & $-0.99679118$ & $-0.99866090$ & $-0.99731458$ & $-0.99303436$ & $-0.98621720$ & $-0.97722977$ & $-0.96655231$ & $-0.95455443$ \\
		\hline
		3.5 \AA  & $-0.99721744$ & $-0.99922605$ & $-0.99798347$ & $-0.99373531$ & $-0.98688429$ & $-0.97781676$ & $-0.96702462$ & $-0.95490213$ \\
		\hline
		4.0 \AA  & $-0.99729253$ & $-0.99947248$ & $-0.99833385$ & $-0.99409890$ & $-0.98721176$ & $-0.97808025$ & $-0.96720977$ & $-0.95500575$ \\
		\hline
		4.5 \AA  & $-0.99728422$ & $-0.99962732$ & $-0.99853522$ & $-0.99429545$ & $-0.98738415$ & $-0.97821913$ & $-0.96731056$ & $-0.95506593$ \\
		\hline
		5.0 \AA  & $-0.99725925$ & $-0.99971623$ & $-0.99863420$ & $-0.99438532$ & $-0.98746172$ & $-0.97828356$ & $-0.96736175$ & $-0.95510129$ \\
		\hline
		6.0 \AA  & $-0.99725840$ & $-0.99979314$ & $-0.99870857$ & $-0.99445929$ & $-0.98753416$ & $-0.97835303$ & $-0.96742668$ & $-0.95515751$ \\
		\hline
	\end{longtable}%
	
%\end{table}
\newpage

%\begin{table}
    \begin{longtable}[!h]{|c|c|c|c|c|c|c|c|c|}
    \caption{Total energies (in Hartree) for the first triplet state (1 \textsuperscript{3}$\Sigma_u^+$) for $\textrm{H}_{2}$ calculated with excited-state TDTAO-DFT, with PBE for the exchange-correlation functional, and GEA for $E_{\theta}$} \\
		\hline
		\multicolumn{1}{|l|}{
		\backslashbox{$d$ \, }{$\theta$}
	    } & 0 mHartree     & 10 mHartree   & 20 mHartree    & 30 mHartree    & 40 mHartree    & 50 mHartree    & 60 mHartree    & 70 mHartree \\
		\hline
		0.45 \AA & $-0.49741376$ & $-0.50254341$ & $-0.49720084$ & $-0.48564314$ & $-0.47062797$ & $-0.44994819$ & $-0.42656963$ & $-0.40154351$ \\
		\hline
		0.50 \AA & $-0.57860270$ & $-0.58411426$ & $-0.57978348$ & $-0.56985415$ & $-0.55688356$ & $-0.53870528$ & $-0.51667536$ & $-0.49387316$ \\
		\hline
		0.55 \AA & $-0.64123323$ & $-0.64640866$ & $-0.64326044$ & $-0.63498754$ & $-0.62319478$ & $-0.60665322$ & $-0.58662563$ & $-0.56544581$ \\
		\hline
		0.60 \AA & $-0.69077041$ & $-0.69549183$ & $-0.69319999$ & $-0.68600037$ & $-0.67561157$ & $-0.65982691$ & $-0.64174981$ & $-0.62214093$ \\
		\hline
		0.65 \AA & $-0.73090181$ & $-0.73519842$ & $-0.73374467$ & $-0.72789246$ & $-0.71800993$ & $-0.70282446$ & $-0.68610794$ & $-0.66802473$ \\
		\hline
		0.70 \AA & $-0.76415733$ & $-0.76827009$ & $-0.76700525$ & $-0.76228442$ & $-0.75269249$ & $-0.73842531$ & $-0.72258351$ & $-0.70586062$ \\
		\hline
		0.71 \AA & $-0.77014799$ & $-0.77420026$ & $-0.77308602$ & $-0.76831560$ & $-0.75889373$ & $-0.74482910$ & $-0.72923074$ & $-0.71264273$ \\
		\hline
		0.72 \AA & $-0.77594637$ & $-0.77992624$ & $-0.77897274$ & $-0.77413229$ & $-0.76488242$ & $-0.75102245$ & $-0.73562214$ & $-0.71919424$ \\
		\hline
		0.73 \AA & $-0.78156276$ & $-0.78546302$ & $-0.78463896$ & $-0.77975496$ & $-0.77066991$ & $-0.75701565$ & $-0.74175454$ & $-0.72552704$ \\
		\hline
		0.74 \AA & $-0.78700675$ & $-0.79082229$ & $-0.79015282$ & $-0.78520005$ & $-0.77626659$ & $-0.76281822$ & $-0.74765646$ & $-0.73165216$ \\
		\hline
		0.75 \AA & $-0.79228726$ & $-0.79601345$ & $-0.79545602$ & $-0.79048082$ & $-0.78168229$ & $-0.76843908$ & $-0.75343507$ & $-0.73757980$ \\
		\hline
		0.76 \AA & $-0.79741258$ & $-0.80114410$ & $-0.80056946$ & $-0.79561110$ & $-0.78692640$ & $-0.77388652$ & $-0.75898575$ & $-0.74331946$ \\
		\hline
		0.77 \AA & $-0.80239045$ & $-0.80612683$ & $-0.80550970$ & $-0.80059610$ & $-0.79201696$ & $-0.77917360$ & $-0.76449004$ & $-0.74887997$ \\
		\hline
		0.78 \AA & $-0.80722809$ & $-0.81097778$ & $-0.81028998$ & $-0.80544417$ & $-0.79702749$ & $-0.78430373$ & $-0.76983961$ & $-0.75426958$ \\
		\hline
		0.79 \AA & $-0.81193220$ & $-0.81567040$ & $-0.81492245$ & $-0.81016237$ & $-0.80189194$ & $-0.78928054$ & $-0.77497673$ & $-0.75949600$ \\
		\hline
		0.80 \AA & $-0.81650905$ & $-0.82025419$ & $-0.81946333$ & $-0.81476162$ & $-0.80659930$ & $-0.79411131$ & $-0.78005305$ & $-0.76456640$ \\
		\hline
		0.81 \AA & $-0.82096448$ & $-0.82468751$ & $-0.82399056$ & $-0.81924429$ & $-0.81119647$ & $-0.79880260$ & $-0.78500293$ & $-0.76948751$ \\
		\hline
		0.82 \AA & $-0.82530393$ & $-0.82899287$ & $-0.82835443$ & $-0.82361083$ & $-0.81566413$ & $-0.80336047$ & $-0.78982359$ & $-0.77429900$ \\
		\hline
		0.83 \AA & $-0.82953249$ & $-0.83316877$ & $-0.83257150$ & $-0.82786708$ & $-0.81999239$ & $-0.80779048$ & $-0.79444171$ & $-0.77898228$ \\
		\hline
		0.84 \AA & $-0.83365490$ & $-0.83722641$ & $-0.83665497$ & $-0.83201783$ & $-0.82418846$ & $-0.81209776$ & $-0.79887771$ & $-0.78353031$ \\
		\hline
		0.86 \AA & $-0.84159879$ & $-0.84502257$ & $-0.84451673$ & $-0.84002429$ & $-0.83229825$ & $-0.82036383$ & $-0.80727776$ & $-0.79224528$ \\
		\hline
		0.88 \AA & $-0.84916793$ & $-0.85262025$ & $-0.85215915$ & $-0.84765630$ & $-0.83993528$ & $-0.82819287$ & $-0.81514480$ & $-0.80052982$ \\
		\hline
		0.90 \AA & $-0.85639082$ & $-0.85978204$ & $-0.85936024$ & $-0.85493103$ & $-0.84714304$ & $-0.83561646$ & $-0.82256491$ & $-0.80836717$ \\
		\hline
		0.95 \AA & $-0.87309245$ & $-0.87640376$ & $-0.87587897$ & $-0.87171383$ & $-0.86357363$ & $-0.85260214$ & $-0.83952406$ & $-0.82632587$ \\
		\hline
		1.0 \AA  & $-0.88810825$ & $-0.89131751$ & $-0.89080135$ & $-0.88669753$ & $-0.87827996$ & $-0.86757355$ & $-0.85462442$ & $-0.84218029$ \\
		\hline
		1.1 \AA  & $-0.91405753$ & $-0.91705477$ & $-0.91655627$ & $-0.91213389$ & $-0.90301412$ & $-0.89259918$ & $-0.88037274$ & $-0.86960350$ \\
		\hline
		1.2 \AA  & $-0.93582485$ & $-0.93874820$ & $-0.93828292$ & $-0.93274675$ & $-0.92287453$ & $-0.91244541$ & $-0.90134340$ & $-0.89278483$ \\
		\hline
		1.3 \AA  & $-0.95471211$ & $-0.95764514$ & $-0.95641138$ & $-0.94954860$ & $-0.93905588$ & $-0.92835350$ & $-0.91862206$ & $-0.91135719$ \\
		\hline
		1.4 \AA  & $-0.97212188$ & $-0.97476514$ & $-0.97247762$ & $-0.96333559$ & $-0.95126437$ & $-0.94127415$ & $-0.93308345$ & $-0.92719140$ \\
		\hline
		1.5 \AA  & $-0.99035572$ & $-0.99275812$ & $-0.98806023$ & $-0.97474710$ & $-0.96097900$ & $-0.95187132$ & $-0.94541833$ & $-0.94107429$ \\
		\hline
		1.75 \AA &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-0.99691884$ & $-0.97793228$ & $-0.97158084$ & $-0.96980224$ & $-0.96952327$ \\
		\hline
		2.0 \AA  &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-0.98806098$ & $-0.98554319$ & $-0.98806500$ & $-0.99124060$ \\
		\hline
		2.25 \AA &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-0.99448823$ & $-0.99620151$ & $-1.00203709$ & $-1.00770500$ \\
		\hline
		2.5 \AA  &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-0.99903257$ & $-1.00450178$ & $-1.01262549$ & $-1.01989024$ \\
		\hline
		3.0 \AA  &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-1.00493582$ & $-1.01535811$ & $-1.02578705$ & $-1.03448887$ \\
		\hline
		3.5 \AA  &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-1.00823032$ & $-1.02090451$ & $-1.03204777$ & $-1.04107441$ \\
		\hline
		4.0 \AA  &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-1.00994938$ & $-1.02352350$ & $-1.03481196$ & $-1.04382447$ \\
		\hline
		4.5 \AA  &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-1.01077776$ & $-1.02466972$ & $-1.03594406$ & $-1.04487620$ \\
		\hline
		5.0 \AA  &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-1.01115033$ & $-1.02515154$ & $-1.03639462$ & $-1.04526642$ \\
		\hline
		6.0 \AA  &   {\centering -}   &   {\centering -}   &   {\centering -}   &   {\centering -}   & $-1.01138871$ & $-1.02543959$ & $-1.03665220$ & $-1.04547651$ \\
		\hline
	\end{longtable}%
%\end{table}
%\bibliographystyle{revtex}
%\bibliography{refs_si}

\end{document}





